From hydro to jet quenching, coalescence and hadron cascade: a coupled approach to solving the $R_{AA}\otimes v_2$ puzzle

Hydrodynamics and jet quenching are responsible for the elliptic flow $v_2$ and suppression of large transverse momentum ($p_T$) hadrons, respectively, two of the most important phenomena leading to the discovery of a strongly coupled quark-gluon plasma (QGP) in high-energy heavy-ion collisions. A consistent description of the hadron suppression factor $R_{AA}$ and $v_2$, especially at intermediate $p_T$, however, remains a challenge. We solve this long-standing $R_{AA}\otimes v_2$ puzzle by including quark coalescence for hadronization and final state hadron cascade in the coupled linear Boltzmann transport-hydro model that combines concurrent jet transport and hydrodynamic evolution of the bulk medium. We illustrate that quark coalescence and hadron cascade, two keys to solving the puzzle, also lead to a splitting of $v_2$ for pions, kaons and protons in the intermediate $p_T$ region. We demonstrate for the first time that experimental data on $R_{AA}$, $v_2$ and their hadron flavor dependence from low to intermediate and high $p_T$ in high-energy heavy-ion collisions can be understood within this coupled framework.

==> fig/spectra_Two_all.C <==
void SetStyle(Bool_t graypalette=kFALSE);
void spectra_Two_all()
{

	gStyle->SetOptStat(0);
	SetStyle();
     //data input trento







     //cavas-reset;
     TCanvas *Myc1 = new TCanvas("c1","c1",800,500);
     Myc1->SetFillColor(0);
     Myc1->SetBorderMode(0);
     Myc1->SetBorderSize(0);
     Myc1->SetFrameBorderMode(0);

     gStyle->SetOptTitle(0);
     gStyle->SetOptStat(0);

     Myc1->SetLeftMargin(0.18);
     Myc1->SetRightMargin(0.003);

     Myc1->SetTopMargin(0.01);
     Myc1->SetBottomMargin(0.001);

// ********** title *******************
     Myc1->cd();
     TPad *pad1=new TPad("","",0.00,0.93,0.99,1);
     pad1->Draw();
     pad1->SetFillColor(0);
     pad1->SetBorderMode(0);
     pad1->SetBorderSize(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetTicky(1);
     pad1->SetTickx(1);

     pad1->SetLeftMargin(0.16);
     pad1->SetRightMargin(0.0);

     pad1->SetTopMargin(0.0);
     pad1->SetBottomMargin(0.00);
     pad1->cd();
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.75);
     t->SetTextAlign(12);
     t->DrawLatex(0.45,0.5,"Pb+Pb @ #sqrt{s_{NN}}=5.02 TeV");


//****************************************************************************/
// 0-20

     Myc1->cd();

     TPad *pad1=new TPad("","",0.00,0.08,0.54,0.93);

     pad1->Draw();

     pad1->SetFillColor(0);
     pad1->SetBorderMode(0);
     pad1->SetBorderSize(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetTicky(1);
     pad1->SetTickx(1);
   pad1->SetLogy();
     pad1->SetLeftMargin(0.20);
     pad1->SetRightMargin(0.00);

     pad1->SetTopMargin(0.01);
     pad1->SetBottomMargin(0.10);

     pad1->cd();

//charged hadron data 10-20%
int row_charged_1020= 61;
 double charged_data_pt_1020[]= { 0.175,0.225,0.275,0.325,0.375,0.425,0.475,0.525,0.575,0.625,0.675,0.725,0.775,0.825,0.875,0.925,0.975,1.05,1.15,1.25,1.35,1.45,1.55,1.65,1.75,1.85,1.95,2.1,2.3,2.5,2.7,2.9,3.1,3.3,3.5,3.7,3.9,4.25,4.75,5.25,5.75,6.25,6.75,7.5,8.5,9.5,10.5,11.5,12.5,13.5,14.5,15.5,17.0,19.0,21.0,23.0,25.0,28.0,32.0,37.0,45.0};
double charged_data_dndptptdy2pi_1020[]= { 1246.44512797,1036.14112085,839.463036711,686.306966186,562.184066516,462.017812223,381.084951559,316.490972548,265.146045785,222.756568774,188.385929403,160.15202137,136.499904367,117.063958724,100.56937192,86.8512825937,74.9853209213,60.6985121964,46.0837981569,34.9501708551,27.3175902174,20.9480833718,16.4432726366,12.818049744,10.1366237984,7.96617806509,6.32628656102,4.51091566808,2.86909861472,1.83707203205,1.18510543188,0.773056719358,0.510337461326,0.336991975692,0.227380802004,0.152945921628,0.105760418515,0.0574296194582,0.0257791771927,0.0121742860505,0.00652932185265,0.00364822090697,0.00224823475116,0.00120719087997,0.000572696406542,0.000302397742505,0.000170847829397,0.000101056067736,6.47231460029e-05,4.24022367774e-05,2.91884458005e-05,1.96935759567e-05,1.20160016003e-05,6.50909624582e-06,3.76485262016e-06,2.30785877527e-06,1.36535078636e-06,7.35228764644e-07,3.39351064907e-07,1.55533608944e-07,4.75848522409e-08};
double charged_dataerr_dndptptdy2pi_1020[]= { 56.5060981583,33.0539281275,23.1994488842,14.3302278257,11.5780637437,9.77811271099,8.0823839035,6.45627638994,5.34041228446,4.29855346923,3.41231734766,2.75771172518,2.19298055877,1.77457568632,1.29296020637,0.880209423809,0.942218483763,0.80937867369,0.565080317426,0.481755137246,0.374782893587,0.285342860558,0.238463288763,0.194524380154,0.150139861441,0.126244023662,0.0985603305071,0.0704531186585,0.0469071135973,0.0316974257901,0.021386887575,0.0146195340243,0.0105235404665,0.00702542714372,0.00477718567728,0.00329618059965,0.00229669152763,0.00123272056864,0.0005751336945,0.000228081765846,0.000130723227267,6.63352709849e-05,4.48156741237e-05,2.40196640114e-05,1.16241153201e-05,6.79544698177e-06,4.46490245827e-06,2.89318775333e-06,2.01819926996e-06,1.46786835625e-06,1.09253831521e-06,8.01391344741e-07,4.89598053173e-07,3.03458217021e-07,2.2357480101e-07,1.51104470883e-07,9.99162000335e-08,5.38756534681e-08,2.99101873989e-08,1.54354485889e-08,5.76568843951e-09};

//charged hadron hydro-coal-frag 10-20%
double charged_hydro_coal_frag_dndptptdy2pi_1020[]= { 486.140031088,135.265469317,36.1627033711,10.9957965517,3.61814955055,1.23592283871,0.388810710327,0.156467331312,0.0627642881417,0.0300984242918,0.0137059822302,0.00739043590736,0.00432382788819,0.00262375857607,0.00170643495479,0.00114630968565,0.00079949731732,0.00056521418721,0.000369392934046,0.000260111560054,0.000196555748754,0.000146446321863,0.000108440388243,8.57317627544e-05,5.99181584628e-05,5.39952140631e-05,3.97323273294e-05,2.80889512076e-05,2.45109853313e-05,2.04731161548e-05,1.85968895686e-05,1.62560033483e-05,1.36834721164e-05,1.17299662732e-05,9.81666300959e-06,7.98890578516e-06,6.37957152457e-06,6.27966498441e-06,4.68149186794e-06,3.05045116695e-06,2.24980058596e-06,2.19558852365e-06,1.42928507814e-06,1.62916594156e-06,1.59255547096e-06,8.90031001039e-07,2.17722637351e-07,1.70511202304e-06,8.34977537057e-07,8.18109303986e-07,8.01909119748e-07,0.0,9.64200251126e-07,7.5694225322e-07,5.57290053403e-07,1.82416263727e-07,3.58375314578e-07,1.76071350206e-07,1.73061583535e-07,0.0,1.67340539452e-07,0.0,0.0,4.78304061582e-07,0.0,4.63699357412e-07,0.0,1.49986705731e-07,0.0,0.0};

//charged hadron hydro-coal-frag 40-50%
double charged_hydro_coal_frag_dndptptdy2pi_4050[]= { 140.117892625,36.8347721641,9.17457276897,2.63785669524,0.807924581704,0.300408199806,0.11010381491,0.0426961349,0.0203520163121,0.00950878721421,0.00468208369252,0.00272187464499,0.00148405984052,0.000869003498655,0.00056511129933,0.000406287065382,0.000298433988919,0.00016404983548,0.000140134255766,9.15806547721e-05,8.11254672349e-05,5.42957432314e-05,4.7199029165e-05,3.45399119508e-05,2.55739247519e-05,2.26305809164e-05,1.73625464191e-05,1.68832577455e-05,1.25754028144e-05,1.17349434969e-05,7.34424139776e-06,7.62826112282e-06,5.51383046478e-06,4.61979689553e-06,3.42344216934e-06,3.21228279318e-06,3.57060005191e-06,2.82374954106e-06,2.43305092823e-06,1.23728071419e-06,9.05047929826e-07,9.81377273305e-07,9.6245743901e-07,9.3625647913e-07,1.28130381076e-06,1.07412281781e-06,7.00682268252e-07,5.14448296953e-07,4.19867596311e-07,4.09108338118e-07,3.31943505993e-07,1.58163715892e-07,7.75755368422e-08,3.04502107231e-07,3.73643640754e-07,7.33822645804e-08,2.8833385375e-07,2.83319351945e-07,6.9619071525e-08,0.0,6.73176146151e-08,0.0,0.0,6.41372548695e-08,6.3142878825e-08,1.24357730816e-07,2.44975379502e-07,1.2067305731e-07,0.0,0.0};

//charged hadron data 40-50%
int row_charged_4050= 61;
 double charged_data_pt_4050[]= { 0.175,0.225,0.275,0.325,0.375,0.425,0.475,0.525,0.575,0.625,0.675,0.725,0.775,0.825,0.875,0.925,0.975,1.05,1.15,1.25,1.35,1.45,1.55,1.65,1.75,1.85,1.95,2.1,2.3,2.5,2.7,2.9,3.1,3.3,3.5,3.7,3.9,4.25,4.75,5.25,5.75,6.25,6.75,7.5,8.5,9.5,10.5,11.5,12.5,13.5,14.5,15.5,17.0,19.0,21.0,23.0,25.0,28.0,32.0,37.0,45.0};
double charged_data_dndptptdy2pi_4050[]= { 370.32626887,301.303649998,240.605813004,193.944254822,156.897064966,127.483483899,104.11246251,85.710545172,71.2039840009,59.4006991284,49.8647762738,42.089786964,35.6622074807,30.3895271217,25.9829993894,22.3095656553,19.1691110535,15.3957397379,11.5740242528,8.71214158485,6.76514611436,5.16397421217,4.03709348229,3.13081887447,2.46462797588,1.92379612834,1.52486759066,1.08132596707,0.688869579009,0.443736459088,0.290968540617,0.192629179057,0.129828693896,0.0880862806338,0.0615384865132,0.0424867045594,0.0304680632228,0.0176555371744,0.0085753018401,0.004341674091,0.00244038252933,0.00143836929171,0.000894216645571,0.000479050436922,0.00022525405061,0.000116974142031,6.57618827135e-05,3.90352547537e-05,2.4147153487e-05,1.5497246908e-05,1.04052669933e-05,7.04652863106e-06,4.16171732936e-06,2.17895933254e-06,1.27813090665e-06,7.02086428263e-07,4.43150195939e-07,2.27220964968e-07,1.11499128746e-07,4.40720254401e-08,1.37150746544e-08};
double charged_dataerr_dndptptdy2pi_4050[]= { 12.874816385,6.90972175731,4.71966807298,2.82968723053,2.70940409485,2.52625143241,2.16824116855,1.69538484416,1.31281099941,1.08198674202,0.904005971389,0.719016152361,0.567762361705,0.491315939287,0.357586961551,0.235671477949,0.248152265203,0.195089552448,0.141118536172,0.109295901112,0.0835919486735,0.0630727746612,0.0494326011989,0.0416981128024,0.0324355955108,0.0249864657684,0.0196521259013,0.015301815585,0.00963347571085,0.00672174986654,0.00460409903467,0.00323416015806,0.00230008156741,0.00157807913528,0.00111542605045,0.000757057049439,0.000546689067729,0.000320209634481,0.000160760900233,7.10273648508e-05,4.21708008865e-05,2.5698812323e-05,1.70706055184e-05,9.60050203587e-06,4.53879939121e-06,2.61628947346e-06,1.73262134095e-06,1.13258809372e-06,7.72334375441e-07,5.59470887361e-07,4.11421015994e-07,3.06255182752e-07,1.73023892074e-07,1.06415183239e-07,7.66088529169e-08,4.95428578505e-08,3.56723523248e-08,1.79106152029e-08,1.08443204631e-08,5.00765973241e-09,1.90243208643e-09};


int row_PT =70;
double PT70[]= { 0.25,0.75,1.25,1.75,2.25,2.75,3.25,3.75,4.25,4.75,5.25,5.75,6.25,6.75,7.25,7.75,8.25,8.75,9.25,9.75,10.25,10.75,11.25,
11.75,12.25,12.75,13.25,13.75,14.25,14.75,15.25,15.75,16.25,16.75,17.25,17.75,18.25,18.75,19.25,19.75,20.25,20.75,21.25,21.75,
22.25,22.75,23.25,23.75,24.25,24.75,25.25,25.75,26.25,26.75,27.25,27.75,28.25,28.75,29.25,29.75,30.25,30.75,31.25,31.75,32.25,
32.75,33.25,33.75,34.25,34.75};


double charged_1020_data[100]={0.0},chargederr_1020_data[70]={0.0};
double charged_4050_data[100]={0.0},chargederr_4050_data[70]={0.0};
double charged_4050_model[100]={0.0},charged_1020_model[70]={0.0};
double pi_milti=0.001; double k_milti=1.0;
for (int jj=0;jj<70;jj++){
	charged_4050_model[jj]=charged_hydro_coal_frag_dndptptdy2pi_4050[jj]*pi_milti;
	charged_1020_model[jj]=charged_hydro_coal_frag_dndptptdy2pi_1020[jj]*k_milti;
}

for (int jj=0;jj<row_charged_4050;jj++){
	charged_4050_data[jj]=charged_data_dndptptdy2pi_4050[jj]*pi_milti;
	chargederr_4050_data[jj]=charged_dataerr_dndptptdy2pi_4050[jj]*pi_milti;
}
for (int jj=0;jj<row_charged_1020;jj++){
	charged_1020_data[jj]=charged_data_dndptptdy2pi_1020[jj]*k_milti;
	chargederr_1020_data[jj]=charged_dataerr_dndptptdy2pi_1020[jj]*k_milti;
}



TGraphAsymmErrors *D1 = new TGraphAsymmErrors(row_charged_1020, charged_data_pt_1020, charged_1020_data,0, 0, chargederr_1020_data,chargederr_1020_data);
TGraphAsymmErrors *D2 = new TGraphAsymmErrors(row_charged_4050, charged_data_pt_4050, charged_4050_data,0, 0, chargederr_4050_data,chargederr_4050_data);

TGraphAsymmErrors *C1 = new TGraphAsymmErrors(70,PT70,charged_1020_model);
TGraphAsymmErrors *C2 = new TGraphAsymmErrors(70,PT70,charged_4050_model);


// charged hadron
double dn_2piptdptdy_charged_coal_1020[]= { 1.6742832934,0.698884304727,0.345216095607,0.191967534607,0.112939894286,0.0686294302487,
0.0422455223097,0.0249813505048,0.0141799553701,0.00749163638746,0.00398499173434,
0.00202684635516,0.000998714466186,0.000501335597784,0.000267916472234,0.000154686652694,
9.87138580226e-05,6.01217321621e-05,3.8279169386e-05,2.49024926115e-05,2.02202642833e-05,
1.55278623988e-05,7.19405342111e-06,7.60990436037e-06,5.08432766186e-06,4.76077064632e-06,
1.90879955159e-06,1.37514412233e-06,1.12981844704e-06,1.37174747436e-06,1.05846518417e-06,
1.00581549578e-06,9.86768694587e-07,1.00795673116e-06,1.17294349257e-06,5.69951415405e-07,
2.77168154067e-07,3.39554006583e-07,2.43774400565e-07,2.32566382148e-07,2.49793521566e-07,2.43774400565e-07,4.76077064632e-07,2.32566382148e-07,0.0,4.44687368063e-07,0.0,2.12981844704e-07,0.0,4.0875303529e-07,0.0,0.0,0.0,1.89096030345e-07,1.85626378412e-07,0.0,0.0,0.0,0.0,1.70027523083e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};

// charged hadron
double dn_2piptdptdy_charged_frag_1020[]= { 8.42013634718,2.80596960899,1.13280127135,0.536215576267,0.278684471336,0.1524613824,0.0765052074381,0.0415080890498,0.0207374158614,0.0117285702699,0.00678454502697,0.00419220994976,0.00280478703268,0.00187808568994,0.0013189297821,0.000952401561498,0.000627692038217,0.000396405492728,0.000322714232606,0.000197933226141,0.000162216517692,0.000149987819213,9.95959988829e-05,7.55291549587e-05,7.03629808504e-05,5.75414024749e-05,4.40993094672e-05,3.36259741629e-05,2.9584699782e-05,2.40826876342e-05,1.97746685559e-05,1.70537274816e-05,1.43094152977e-05,1.30544930908e-05,1.12676462104e-05,9.35333659897e-06,6.65640058664e-06,4.99888700321e-06,3.57601434113e-06,4.3055958225e-06,2.79952320969e-06,2.92721230617e-06,5.99667019897e-07,2.42027745468e-06,7.27965906853e-07,8.89958320191e-07,9.96655545268e-07,9.81989112736e-07,1.00189122232e-06,1.2443399707e-06,9.81106181014e-07,7.86273855703e-07,6.17037768666e-07,3.02752176215e-07,5.94394180825e-07,7.29605469706e-07,7.16692098561e-07,1.4084557763e-07,0.0,2.72222545e-07,0.0,0.0,0.0,0.0,1.25560011066e-07,0.0,0.0,1.19979566129e-07,0.0,-2.15931729829e-07};
// charged hadrons
double dn_2piptdptdy_charged_frag_1020[]= { 5.34115976639,1.9134878178,0.796070121278,0.386123153408,0.204852919308,0.115680992141,0.0668725310967,0.0400942582292,0.0251630532511,0.0141112645736,0.00743522236076,0.00467576340684,0.00311884861575,0.00205050852252,0.00142424941869,0.000983408584284,0.000699818883885,0.000505092455048,0.00033111376466,0.000235209067442,0.000175335484471,0.000130918459464,0.000101246334822,7.7121858394e-05,5.0833830801e-05,4.92344434167e-05,3.78235277778e-05,2.55138070853e-05,2.23811668842e-05,1.91013686805e-05,1.69384243844e-05,1.46501878526e-05,1.18157851705e-05,1.0522009542e-05,8.64371951702e-06,7.41895436976e-06,6.10240337051e-06,5.74011097783e-06,4.43771746737e-06,2.8178847848e-06,2.00000706439e-06,1.95181412308e-06,9.53208013507e-07,1.39659955941e-06,1.59255547096e-06,4.45343632976e-07,2.17722637351e-07,1.49213017834e-06,8.34977537057e-07,4.09356268695e-07,8.01909119748e-07,0.0,9.64200251126e-07,5.67846222876e-07,3.71663674991e-07,1.82416263727e-07,3.58375314578e-07,1.76071350206e-07,1.73061583535e-07,-1.70027523083e-07,1.67340539452e-07,0.0,0.0,4.78304061582e-07,0.0,4.63699357412e-07,0.0,1.49986705731e-07,0.0,0.0};

// charged hadron
double dn_2piptdptdy_charged_hydro_1020[]= { 520.888950428,132.49571557,34.5811096406,10.2462360813,3.2254340767,1.02906692477,0.272257791266,0.0911151438872,0.0290542029642,0.00849552333073,0.00228576813507,0.000687826145362,0.000206264806247,7.19144557674e-05,1.42690638634e-05,8.21444867571e-06,9.64575412678e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};
// charged hadron
double dn_2piptdptdy_charged_hydro_4050[]= { 147.213664425,34.554978521,8.13170562946,2.14326079903,0.594760843409,0.165548148927,0.0365411587547,0.0108267802621,0.00310695414397,0.000728762107842,0.000172796795357,3.04470325915e-05,6.36619772368e-06,3.53677651315e-06,1.09762029719e-06,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};
// charged hadron
double dn_2piptdptdy_charged_coal_4050[]= { 2.26815826136,0.900392728054,0.419453800778,0.222350526101,0.125201981521,0.0709955910961,0.0395426312548,0.01965273459,0.00890379861783,0.00378254543281,0.00164409255085,0.000783033799356,0.000375611985446,0.000206382105211,0.000119351186995,7.17793855464e-05,3.56376794571e-05,2.45305822282e-05,1.16065811488e-05,1.18189103922e-05,6.97895987376e-06,4.43869253237e-06,2.47416009675e-06,3.04569859934e-06,2.59355521934e-06,9.35606759273e-07,1.20040112511e-06,5.78375087551e-07,5.5808122483e-07,3.20353454309e-07,2.60742867339e-07,2.52465315994e-07,2.6038493405e-07,2.37392759816e-07,1.61023620512e-07,0.0,2.17881026132e-07,2.12070865435e-07,0.0,2.01333100097e-07,1.9636191244e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};


// charged hadrons
double dn_2piptdptdy_charged_frag_4050[]= { 4.08959047437,1.32239969205,0.501338706952,0.225619164153,0.110340471286,0.057040797072,0.0311181368739,0.0178394012004,0.0103225493751,0.00599747967356,0.00306519434631,0.00190839381304,0.00110208165735,0.000659084616931,0.000444662492038,0.000334507679836,0.000262796309462,0.000139519253252,0.000128527674618,7.976174438e-05,7.41465073612e-05,4.98570506991e-05,4.47248690682e-05,3.14942133514e-05,2.29803695326e-05,2.16949741572e-05,1.6162145294e-05,1.63048826579e-05,1.20173215896e-05,1.14145900426e-05,7.08349853043e-06,7.37579580682e-06,5.25344553073e-06,4.38240413571e-06,3.26241854883e-06,3.21228279318e-06,3.35271902578e-06,2.61167867562e-06,2.43305092823e-06,1.0359476141e-06,7.08686017385e-07,9.81377273305e-07,9.6245743901e-07,9.3625647913e-07,1.28130381076e-06,1.07412281781e-06,7.00682268252e-07,5.14448296953e-07,4.19867596311e-07,4.09108338118e-07,3.31943505993e-07,1.58163715892e-07,7.75755368422e-08,3.04502107231e-07,3.73643640754e-07,7.33822645804e-08,2.8833385375e-07,2.83319351945e-07,6.9619071525e-08,0.0,6.73176146151e-08,0.0,0.0,6.41372548695e-08,6.3142878825e-08,1.24357730816e-07,2.44975379502e-07,1.2067305731e-07,0.0,0.0};




double pion_thth_multi[70]={0.0},kaon_thth_multi[70]={0.0};
double pion_thsh_multi[70]={0.0},kaon_thsh_multi[70]={0.0};
double pion_shsh_multi[70]={0.0},kaon_shsh_multi[70]={0.0};
double k_milti=0.001;
double pi_milti=1.0;
for (int jj=0;jj<70;jj++){
	pion_thsh_multi[jj]=dn_2piptdptdy_charged_coal_1020[jj]*pi_milti;
	kaon_thsh_multi[jj]=dn_2piptdptdy_charged_coal_4050[jj]*k_milti;
}
for (int jj=0;jj<70;jj++){
        pion_thth_multi[jj]=dn_2piptdptdy_charged_hydro_1020[jj]*pi_milti;
	kaon_thth_multi[jj]=dn_2piptdptdy_charged_hydro_4050[jj]*k_milti;

}


for (int jj=0;jj<70;jj++){
        pion_shsh_multi[jj]=dn_2piptdptdy_charged_frag_1020[jj]*pi_milti;
	kaon_shsh_multi[jj]=dn_2piptdptdy_charged_frag_4050[jj]*k_milti;

}

TGraphAsymmErrors *Ch1 = new TGraphAsymmErrors(16,PT70,pion_thth_multi);
TGraphAsymmErrors *Ch2 = new TGraphAsymmErrors(16,PT70,kaon_thth_multi);


TGraphAsymmErrors *Cc1 = new TGraphAsymmErrors(40,PT70,pion_thsh_multi);
TGraphAsymmErrors *Cc2 = new TGraphAsymmErrors(70,PT70,kaon_thsh_multi);


TGraphAsymmErrors *Cf1 = new TGraphAsymmErrors(70,PT70,pion_shsh_multi);
TGraphAsymmErrors *Cf2 = new TGraphAsymmErrors(70,PT70,kaon_shsh_multi);





	TH1 * h1 = c1->DrawFrame(0.000,6.00e-10,20.75,1800);
	const char *  texPtX="Centrality";
	const char *  texPtY="d^{2}#it{N}/(2#pid#it{p}_{T}#it{p}_{T}dy) [(GeV/#it{c})^{-2}]";
	h1->SetYTitle(texPtY); 
	h1->GetXaxis()->SetLabelFont(42);
	h1->GetXaxis()->SetTitleOffset(1);
	h1->GetXaxis()->SetLabelOffset(0.01);
	h1->GetXaxis()->SetLabelSize(0.07);
	h1->GetXaxis()->SetTitleSize(0.07);
	h1->GetXaxis()->SetTitleOffset(0.8005);
	h1->GetXaxis()->SetTitleFont(42);
	h1->GetXaxis()->CenterTitle();
	h1->GetXaxis()->SetNdivisions(5,5,0);

	h1->GetYaxis()->SetLabelFont(42);
	h1->GetYaxis()->SetLabelOffset(0.01);
	h1->GetYaxis()->SetLabelSize(0.06);
	h1->GetYaxis()->SetTitleSize(0.075);
	h1->GetYaxis()->SetTitleOffset(1.3);
	h1->GetYaxis()->SetTitleFont(22);
	h1->GetYaxis()->CenterTitle();
	h1->GetYaxis()->SetNdivisions(5,5,0);


//	h1->Draw();

     D1->SetMarkerStyle(24);
     D1->SetMarkerColor(1);
     D1->SetLineColor(1);
     D1->SetMarkerSize(1.0);
     D1->Draw("psame");

     D2->SetMarkerStyle(26);
     D2->SetMarkerColor(1);
     D2->SetLineColor(1);
     D2->SetMarkerSize(1.0);






     Ch1->SetLineStyle(7);
     Ch1->SetLineWidth(2);
     Ch1->SetLineColor(2);
     Ch1->SetMarkerStyle(21);
     Ch1->SetMarkerColor(6);
     Ch1->SetMarkerSize(0.0);


     Ch2->SetLineStyle(7);
     Ch2->SetLineWidth(2);
     Ch2->SetLineColor(4);
     Ch2->SetMarkerStyle(21);
     Ch2->SetMarkerColor(kGreen-2);
     Ch2->SetMarkerSize(0.0);



     C1->SetLineStyle(1);
     C1->SetLineWidth(2);
     C1->SetLineColor(2);
     C1->SetMarkerStyle(21);
     C1->SetMarkerColor(6);
     C1->SetMarkerSize(0.0);


     C2->SetLineStyle(1);
     C2->SetLineWidth(2);
     C2->SetLineColor(4);
     C2->SetMarkerStyle(21);
     C2->SetMarkerColor(kGreen-2);
     C2->SetMarkerSize(0.0);
     C2->Draw("Lpcsame");



     Cc1->SetLineStyle(8);
     Cc1->SetLineWidth(2);
     Cc1->SetLineColor(2);
     Cc1->SetMarkerStyle(21);
     Cc1->SetMarkerColor(6);
     Cc1->SetMarkerSize(0.0);
     Cc1->Draw("Lpcsame");

     Cc2->SetLineStyle(8);
     Cc2->SetLineWidth(2);
     Cc2->SetLineColor(4);
     Cc2->SetMarkerStyle(21);
     Cc2->SetMarkerColor(kGreen-2);
     Cc2->SetMarkerSize(0.0);
     Cc2->Draw("Lpcsame");


     Cf1->SetLineStyle(3);
     Cf1->SetLineWidth(3);
     Cf1->SetLineColor(2);
     Cf1->SetMarkerStyle(21);
     Cf1->SetMarkerColor(6);
     Cf1->SetMarkerSize(0.0);
     Cf1->Draw("Lpcsame");

     Cf2->SetLineStyle(3);
     Cf2->SetLineWidth(3);
     Cf2->SetLineColor(4);
     Cf2->SetMarkerStyle(21);
     Cf2->SetMarkerColor(kGreen-2);
     Cf2->SetMarkerSize(0.0);
     Cf2->Draw("Lpcsame");



// legend
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.060);
     t->SetTextAlign(12);
//     t->DrawLatex(0.7,0.150,"0-20%");
//     t->DrawLatex(0.3150168,0.88,"P");

// legend
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.070);
     t->SetTextAlign(12);
     t->DrawLatex(0.25,0.150,"(a)");




legend=new TLegend(0.4,0.78,0.8,0.92);
legend->SetTextSize(0.055);
legend->SetBorderSize(0);
legend->SetTextFont(62);
legend->AddEntry(C1," 10-20%","l");
legend->AddEntry(C2," 40-50%","l");
legend-> Draw();



     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(2);
     t->SetTextSize(0.0560);
     t->SetTextAlign(12);
     t->DrawLatex(0.56,0.52,"10-20%");
     
          t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(4);
     t->SetTextSize(0.0560);
     t->SetTextAlign(12);
     t->DrawLatex(0.56,0.29,"40-50%#times0.001");

    t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.05);
     t->SetTextAlign(12);
     t->DrawLatex(0.5,0.94," CoLBT");
     
        t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.06);
     t->SetTextAlign(12);
     t->DrawLatex(0.5,0.65,"|#eta|<0.8");
     

    t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.07);
     t->SetTextAlign(12);
     t->DrawLatex(0.3,0.85," h^{#pm}");
     

legend=new TLegend(0.7,0.78,0.99,0.92);
legend->SetTextSize(0.055);
legend->SetBorderSize(0);
legend->SetTextFont(62);
legend->AddEntry(D1," 10-20%","p");
legend->AddEntry(D2," 40-50% ","p");
legend-> Draw();

    t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.05);
     t->SetTextAlign(12);
     t->DrawLatex(0.8,0.94,"ALICE");
//     t->DrawLatex(0.7,0.88,"2.76 TeV");

//    t = new TLatex();
//     t->SetNDC();
//     t->SetTextFont(62);
//     t->SetTextColor(kBlack);
//     t->SetTextSize(0.07);
//     t->SetTextAlign(12);
//     t->DrawLatex(0.475,0.67,"LBT,energy loss");
//     t->DrawLatex(0.59,0.60,"(#alpha=0.15)");

     Ch2->Draw("Lpcsame");
     Ch1->Draw("Lpcsame");
     D2->Draw("psame");
     D1->Draw("psame");

     C2->Draw("Lpcsame");

     C1->Draw("Lpcsame");




// *************************************** plot pbpb 2.76 TV ******************************************
// ********** title *******************

     Myc1->cd();
     TPad *pad1=new TPad("","",0.0,0.0,0.55,0.09);
     pad1->Draw();
     pad1->SetFillColor(0);
     pad1->SetBorderMode(0);
     pad1->SetBorderSize(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetTicky(1);
     pad1->SetTickx(1);

     pad1->SetLeftMargin(0.16);
     pad1->SetRightMargin(0.0);

     pad1->SetTopMargin(0.0);
     pad1->SetBottomMargin(0.00);
     pad1->cd();
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.7);
     t->SetTextAlign(12);
     t->DrawLatex(0.45,0.50,"p_{T}(GeV/c)");
// ********** title *******************
     Myc1->cd();
     TPad *pad1=new TPad("","",0.55,0.0,0.99,0.09);
     pad1->Draw();
     pad1->SetFillColor(0);
     pad1->SetBorderMode(0);
     pad1->SetBorderSize(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetTicky(1);
     pad1->SetTickx(1);

     pad1->SetLeftMargin(0.16);
     pad1->SetRightMargin(0.0);

     pad1->SetTopMargin(0.0);
     pad1->SetBottomMargin(0.00);
     pad1->cd();
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.7);
     t->SetTextAlign(12);
     t->DrawLatex(0.40,0.50,"p_{T}(GeV/c)");



//****************************************************************************/
// 0-20

     Myc1->cd();

     TPad *pad1=new TPad("","",0.54,0.08,0.999,0.93);

     pad1->Draw();

     pad1->SetFillColor(0);
     pad1->SetBorderMode(0);
     pad1->SetBorderSize(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetFrameBorderMode(0);
     pad1->SetTicky(1);
     pad1->SetTickx(1);
     pad1->SetLogy();
     pad1->SetLeftMargin(0.03);
     pad1->SetRightMargin(0.00);

     pad1->SetTopMargin(0.01);
     pad1->SetBottomMargin(0.10);

     pad1->cd();




// ********************** coalescence **************************************

// 40-50%
//**** hydro_coal_frag**** 
// pion
// 40-50%
// pion
double pion_hydro_coal_frag[]= { 78.0246866478,15.1159159037,3.02862421621,0.724953958105,0.198704583209,0.0643474770743,0.0245342488902,0.00957255728354,0.00429569033423,0.00209998376052,0.0011079649045,0.000692625910163,0.000389335725647,0.000248291642889,0.000139485678692,0.000106792104468,7.58668908828e-05,4.31554522164e-05,3.08850858301e-05,2.9017314487e-05,2.27011213638e-05,2.15190931036e-05,1.4625574546e-05,9.84384046227e-06,7.58023817144e-06,6.64411656719e-06,4.67209648302e-06,4.14676506029e-06,2.51508056288e-06,2.9820562298e-06,2.35015724728e-06,2.2755490807e-06,1.60402340794e-06,1.03553292067e-06,1.13327740778e-06,1.00957459214e-06,8.92650012979e-07,9.55730613896e-07,5.92395008613e-07,4.12426904731e-07,4.02243524367e-07,7.85101818644e-08,1.53325766935e-07,2.99602073322e-07,2.9286944246e-07,1.43216375709e-07,2.80272907301e-07,6.85931062605e-08,1.34357630819e-07,1.31643335247e-07,6.45182682648e-08,1.26530972713e-07,0.0,6.09004214462e-08,5.97829825206e-08,0.0,1.153335415e-07,0.0,5.569525722e-08,0.0,0.0,0.0,0.0,5.13098038956e-08,5.051430306e-08,4.97430923263e-08,0.0,0.0,0.0,0.0};
// kaon
double kaon_hydro_coal_frag[]= { 6.70380193961,3.46856528126,1.14450653519,0.334909956023,0.107050482032,0.0348061646245,0.0129235695045,0.00575554457813,0.00255433327381,0.00120549894974,0.000685911384028,0.000357626471583,0.000232980324911,0.000141771462761,7.77695088359e-05,6.17391853958e-05,3.6679447245e-05,2.25086290841e-05,1.68521471229e-05,1.35287113113e-05,1.17543590532e-05,1.07904047354e-05,8.54365245755e-06,7.20957329631e-06,6.11738519098e-06,3.57760122849e-06,4.30324676068e-06,1.77718502584e-06,2.74372425042e-06,1.43580485138e-06,1.28190395306e-06,1.03434049123e-06,1.10276609296e-06,9.16710658413e-07,6.72198919909e-07,4.7533852513e-07,4.92650012979e-07,4.95076810106e-07,3.38511433493e-07,2.10393450349e-07,1.60897409747e-07,3.92550909322e-07,2.29988650403e-07,7.49005183304e-08,3.66086803075e-07,3.58040939272e-07,1.4013645365e-07,6.85931062605e-08,1.34357630819e-07,6.58216676237e-08,6.45182682648e-08,0.0,6.20604294738e-08,6.09004214462e-08,5.97829825206e-08,5.87058116644e-08,0.0,1.69991611167e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,4.97430923263e-08,4.89950759003e-08,0.0,0.0,0.0};
// proton
double proton_hydro_coal_frag[]= { 0.770324822063,0.716276559299,0.460591343044,0.219634649106,0.0859066094429,0.0320183359489,0.0113450181443,0.00390714488046,0.00151896063885,0.000559745194934,0.000248784285038,0.000129993269556,7.49013122715e-05,3.48681165168e-05,2.60420832341e-05,1.33490130586e-05,1.19129828659e-05,6.79846165053e-06,4.19411558934e-06,4.24430158785e-06,2.27096014838e-06,1.42370708872e-06,1.29799338683e-06,1.02070022813e-06,8.44529397582e-07,7.11410597677e-07,6.32045825568e-07,4.04457592358e-07,3.62999477908e-07,1.7534720543e-07,1.54534504385e-07,1.6421404953e-07,1.20239494355e-07,1.04203495853e-07,9.49934566962e-08,7.20345845048e-08,5.09454529484e-08,4.34043853452e-08,3.02494382594e-08,4.02348543835e-08,1.24854034854e-08,0.0,1.21711589652e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};


//********** pure hydro ********
// 40-50%
// pion
double dn_2piptdptdy_pion_hydro[]= { 74.2214143306,13.5645052363,2.53394298512,0.528203425133,0.117489947379,0.026047394444,0.0032430880327,0.000806385044999,0.000226561742519,4.1882879761e-05,8.33668749529e-06,2.07593404033e-06,6.36619772368e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};
// kaon
double dn_2piptdptdy_kaon_hydro[]= { 6.8228450864,3.31286496049,1.0228485,0.27166839329,0.0704042521963,0.0176194167757,0.00201677879169,0.000477464829276,0.000128260160021,2.09414398805e-05,9.85244885807e-06,6.91978013443e-07,0.0,1.17892550438e-06,5.48810148593e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};
// proton
double dn_2piptdptdy_proton_hydro[]= { 0.864609228347,0.706808870659,0.440422046788,0.201515925898,0.0738302097121,0.0243743383907,0.00755088182572,0.00228758704871,0.000619768072511,0.000158317285497,3.41046306625e-05,5.53582410754e-06,1.27323954474e-06,5.89462752192e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};


// ********************* hydro + coalescence + fragmentation *********************
double PT[]= { 0.1,0.3,0.5,0.7,0.9,1.1,1.3,1.5,1.7,1.9,2.1,2.3,2.5,2.7,2.9,3.1,3.3,3.5,3.7,3.9,4.1,4.3,4.5,4.7,4.9,5.1,5.3,5.5,5.7,5.9,6.1,6.3,6.5,6.7,6.9,7.1,7.3,7.5,7.7,7.9};


// ********************** fragmentation **************************************
// pion
double dn_2piptdptdy_pion_frag[]= { 2.27729753997,0.549819167145,0.181106822515,0.0740660527117,0.0343088246101,0.01638305273,
0.00869849437442,0.00482164319654,0.00272822931004,0.00134071567144,0.000863808815558,
0.000424403451172,0.000263282392757,0.000182412546495,9.74557297995e-05,8.01285634376e-05,
6.20050782983e-05,3.58880697104e-05,2.71022001223e-05,2.4452881765e-05,1.96007343285e-05,
2.00395289261e-05,1.40600522382e-05,8.76092540473e-06,7.06346566038e-06,6.15068113425e-06,
4.19193603298e-06,3.68406499025e-06,2.29184807295e-06,2.9820562298e-06,2.35015724728e-06,
2.07357682791e-06,1.60402340794e-06,8.45618712814e-07,1.13327740778e-06,1.00957459214e-06,
8.92650012979e-07,7.86073921548e-07,5.99395008613e-07,3.3360424653e-07,2.95153994415e-07,7.85101818644e-08,1.53325766935e-07,2.99602073322e-07,2.9286944246e-07,1.43216375709e-07,2.80272907301e-07,6.85931062605e-08,1.34357630819e-07,1.31643335247e-07,6.45182682648e-08,1.26530972713e-07,0.0,6.09004214462e-08,5.97829825206e-08,0.0,1.153335415e-07,0.0,5.569525722e-08,0.0,0.0,0.0,0.0,5.13098038956e-08,5.051430306e-08,4.97430923263e-08,0.0,0.0,0.0,0.0};
// kaon
double dn_2piptdptdy_kaon_frag[]= { 0.207010854586,0.110149607507,0.0531899179016,0.0264755327577,0.0131766697724,0.00730603410594,0.00403358786058,0.0024566289052,0.00140041619728,0.000700895922276,0.000492248798653,0.000253362582784,0.000184261046423,0.000114239022391,6.31932466458e-05,5.59927490421e-05,3.3213034623e-05,1.96002286439e-05,1.54765523201e-05,1.12481186786e-05,1.08233162293e-05,9.90266622891e-06,7.4126078419e-06,6.66811576754e-06,5.33834935877e-06,3.32810609268e-06,4.06316653566e-06,1.77718502584e-06,2.74372425042e-06,1.43580485138e-06,1.28190395306e-06,1.03434049123e-06,1.10276609296e-06,9.16710658413e-07,4.87789471704e-07,4.7533852513e-07,4.92650012979e-07,4.95076810106e-07,3.38511433493e-07,2.10393450349e-07,1.60897409747e-07,3.92550909322e-07,2.29988650403e-07,7.49005183304e-08,3.66086803075e-07,3.58040939272e-07,1.4013645365e-07,6.85931062605e-08,1.34357630819e-07,6.58216676237e-08,6.45182682648e-08,0.0,6.20604294738e-08,6.09004214462e-08,5.97829825206e-08,5.87058116644e-08,0.0,1.69991611167e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,4.97430923263e-08,4.89950759003e-08,0.0,0.0,0.0};
// proton
double dn_2piptdptdy_proton_frag[]= { 0.034788104766,0.0247826013348,0.0157348099318,0.00931051690937,0.00522966754163,0.00287452418513,0.00161597999462,0.000973829414079,0.000583070132379,0.000314377455773,0.000162908548649,0.000100850343011,5.53963385369e-05,2.39576524955e-05,2.29925484261e-05,1.21217193499e-05,1.11418160825e-05,6.07136154047e-06,3.62076605329e-06,4.24430158785e-06,2.27096014838e-06,1.42370708872e-06,1.29799338683e-06,1.02070022813e-06,8.44529397582e-07,7.11410597677e-07,6.32045825568e-07,4.04457592358e-07,3.62999477908e-07,1.7534720543e-07,1.54534504385e-07,1.6421404953e-07,1.20239494355e-07,1.04203495853e-07,9.49934566962e-08,7.20345845048e-08,5.09454529484e-08,4.34043853452e-08,3.02494382594e-08,4.02348543835e-08,1.24854034854e-08,0.0,1.21711589652e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};

// ********************** coalescence **************************************

// 40-50%
// pion
double dn_2piptdptdy_pion_coal[]= { 1.2757146498,0.403173557443,0.169339138681,0.0858997974648,0.0470312378474,0.0261986524838,0.0141220945221,0.00686198305685,0.00302783219283,0.00129402931361,0.000535819401451,0.00026614652495,0.000125416713117,6.58790963938e-05,4.20299488925e-05,2.66635410308e-05,1.38618125844e-05,7.26738250605e-06,3.78288570777e-06,4.56443272192e-06,3.10038703538e-06,1.47956417746e-06,5.65522307828e-07,1.08291505754e-06,5.16772511052e-07,4.93435432941e-07,4.80160450042e-07,4.62700070041e-07,2.23232489932e-07,0.0,0.0,2.01972252796e-07,0.0,1.89914207853e-07,0.0,0.0,0.0,1.69656692348e-07,0.0,1.61066480077e-07,1.57089529952e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};
// kaon
double dn_2piptdptdy_kaon_coal[]= { 0.0667793832044,0.0534884364642,0.0413016736752,0.0253699061792,0.0152740564367,0.0092518126514,0.00551140237657,0.00287642858634,0.00132127447399,0.000583661587588,0.000243810136517,0.000103571910785,4.87192784883e-05,2.63535148658e-05,1.40274520415e-05,5.74643635373e-06,3.46641262195e-06,2.90840044026e-06,1.37559480282e-06,2.28059263262e-06,9.31042823862e-07,8.87738506473e-07,1.13104461566e-06,5.41457528771e-07,7.79035832211e-07,2.49495135806e-07,2.40080225021e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.84409448205e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};
// proton
double dn_2piptdptdy_proton_coal[]= { 0.00278705029511,0.00165345478609,0.000952064510028,0.000636293421177,0.000494134978274,0.000387637204097,0.000289915636711,0.00022157874071,0.000128579069665,8.70504536647e-05,5.1771105726e-05,2.36071024378e-05,1.82317341899e-05,1.03210012692e-05,3.04953480791e-06,1.22729370863e-06,7.71166783401e-07,7.27100110064e-07,5.73349536056e-07,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0};

double dn_2piptdptdy_proton_coal2[100]={0.0};
for(int kk=0;kk<40;kk++){
        dn_2piptdptdy_proton_coal2[kk]=dn_2piptdptdy_proton_coal[kk]*1.0;
}

//********* data  40-50% ********
// pion
int row_pion_4050= 58;
 double pion_data_pt_4050[]= { 0.11,0.13,0.15,0.17,0.19,0.225,0.275,0.325,0.375,0.425,0.475,0.525,0.575,0.625,0.675,0.725,0.775,0.825,0.875,0.925,0.975,1.05,1.15,1.25,1.35,1.45,1.55,1.65,1.75,1.85,1.95,2.1,2.3,2.5,2.7,2.9,3.1,3.3,3.5,3.7,3.9,4.25,4.75,5.25,5.75,6.25,6.75,7.5,8.5,9.5,10.5,11.5,12.5,13.5,14.5,15.5,17.0,19.0};
double pion_data_dndptptdy2pi_4050[]= { 299.037669438,266.927324941,240.711241097,217.054575183,192.577481141,157.146054032,120.083851426,97.2706041426,76.5301849022,60.4245784532,48.0748447049,38.5124647055,31.2289677467,25.2699852444,20.6264806247,17.3160578084,14.406089365,12.0571926585,10.1649988511,8.59419486756,7.21624835563,5.59914668604,3.88898563335,3.02235236932,2.24750358156,1.65455283598,1.24679928806,0.939978739655,0.711240704257,0.544826083568,0.411354314453,0.276122458054,0.170230051197,0.106296403392,0.0683216802928,0.0450545691487,0.0298056136168,0.0204439347279,0.0140449689995,0.0099755737439,0.00711708258339,0.00421929116192,0.00206248053095,0.00113254657504,0.000648272682114,0.000380482173153,0.00024462704216,0.000135196818992,6.59341481008e-05,3.52578458404e-05,1.9938324966e-05,1.18861063369e-05,7.17024849618e-06,4.70886424961e-06,3.10450924856e-06,2.11424506822e-06,1.30689613417e-06,6.84198723776e-07};
double pion_dataerr_dndptptdy2pi_4050[]= { 25.3399989507,16.9407582099,14.7080388076,12.8773200661,11.3643330628,9.34501237411,7.30116067118,3.59685274313,2.42397222461,1.87027654655,1.51289338273,1.2040147233,0.970582201215,0.880292356439,0.842071120017,1.01206079502,0.890168998804,0.713043082314,0.619703875559,0.543638873722,0.435913146441,0.327487821235,0.245119371702,0.198408918256,0.156030790505,0.112037396595,0.0771352132741,0.0646251057863,0.0486959558452,0.0369153438274,0.0292824690809,0.0157809704882,0.00863692357479,0.00459391193938,0.00288282653587,0.00175421675896,0.0010101718259,0.000712170141566,0.000432996938176,0.00031698502882,0.000231862226261,0.000125185661003,4.75333828353e-05,2.1696759723e-05,1.52215787573e-05,1.06971220351e-05,6.08285476795e-06,3.08808972701e-06,1.72028705577e-06,9.21012902521e-07,5.96217153243e-07,3.55842773633e-07,2.1456314498e-07,1.29095290044e-07,8.52614982549e-08,5.80006818901e-08,3.57246674908e-08,1.86997006242e-08};
// kaon
int row_kaon_4050= 53;
 double kaon_data_pt_4050[]= { 0.225,0.275,0.325,0.375,0.425,0.475,0.525,0.575,0.625,0.675,0.725,0.775,0.825,0.875,0.925,0.975,1.05,1.15,1.25,1.35,1.45,1.55,1.65,1.75,1.85,1.95,2.1,2.3,2.5,2.7,2.9,3.1,3.3,3.5,3.7,3.9,4.25,4.75,5.25,5.75,6.25,6.75,7.5,8.5,9.5,10.5,11.5,12.5,13.5,14.5,15.5,17.0,19.0};
double kaon_data_dndptptdy2pi_4050[]= { 10.6916753993,10.041230046,9.22511020912,8.30109741849,7.79428566598,7.21189683181,6.44062160659,5.75684188504,5.04661225951,4.52117930931,4.00378955804,3.58078085835,3.20991405831,2.84550849112,2.50096937872,2.19266540829,1.80110343932,1.37371475229,1.05990825901,0.817113267089,0.626796070708,0.493405993737,0.384084283574,0.296264652924,0.235144976191,0.184921720289,0.133080058249,0.0840165105022,0.0529731312587,0.0351467165995,0.02319436331,0.0160276728739,0.0111082915963,0.00762784169399,0.00541965596077,0.00394112528951,0.00233059009019,0.00113802485571,0.000607774833634,0.000348936833059,0.000201961256586,0.000128832979119,7.06711609305e-05,3.48942531701e-05,1.86839526614e-05,1.05436360395e-05,6.3675816797e-06,3.91018230386e-06,2.58131633812e-06,1.83439792167e-06,1.17276656937e-06,6.70089120694e-07,3.59711112828e-07};
double kaon_dataerr_dndptptdy2pi_4050[]= { 0.738974084658,0.525069519618,0.423616590684,0.457481334621,0.459096476432,0.288147511495,0.353783249357,0.350096588209,0.344198665847,0.233519206057,0.214442077461,0.19477279255,0.176826929228,0.161123007645,0.143714332721,0.11984203979,0.0959529994287,0.0767106066363,0.0631405856432,0.0490220803233,0.0372850638751,0.0287100115247,0.0212983073996,0.0150365042949,0.0127693882179,0.0109757737742,0.00787953386828,0.0054153853343,0.00317106674814,0.00213830560671,0.00147898846944,0.0010708586325,0.000755359005668,0.000511205677211,0.000369600792709,0.000263644244128,0.000186136386974,7.36853880212e-05,3.2220994017e-05,1.81903028306e-05,1.85023350922e-05,1.13274463453e-05,6.27535208216e-06,3.20083995696e-06,1.74516745731e-06,1.00732952886e-06,6.13131962657e-07,3.77535896847e-07,2.47448800355e-07,1.80820870138e-07,1.16691890872e-07,6.52106484536e-08,3.50640118729e-08};
// proton
int row_proton_4050= 51;
 double proton_data_pt_4050[]= { 0.325,0.375,0.425,0.475,0.525,0.575,0.625,0.675,0.725,0.775,0.825,0.875,0.925,0.975,1.05,1.15,1.25,1.35,1.45,1.55,1.65,1.75,1.85,1.95,2.1,2.3,2.5,2.7,2.9,3.1,3.3,3.5,3.7,3.9,4.25,4.75,5.25,5.75,6.25,6.75,7.5,8.5,9.5,10.5,11.5,12.5,13.5,14.5,15.5,17.0,19.0};
double proton_data_dndptptdy2pi_4050[]= { 1.28668201608,1.2638175721,1.19742561949,1.1783329392,1.13362276561,1.08745728769,1.00801101517,0.944661217408,0.901793859965,0.862773812471,0.820998362501,0.799030570867,0.769544260244,0.739140041095,0.641114004808,0.598983088216,0.505393338689,0.435430240417,0.362082983636,0.305028149481,0.25687607815,0.210971245279,0.174825252759,0.145659420097,0.107963892467,0.074432615016,0.0483640041068,0.0320166693853,0.0214035957951,0.0147092538615,0.00948105287507,0.00622477718853,0.00419287245348,0.0029443664472,0.00159351546257,0.000679424075483,0.000314399221868,0.000159639327701,8.1968615411e-05,4.59226851723e-05,2.20854009364e-05,9.08053846783e-06,4.40867568941e-06,2.3044877879e-06,1.29157696209e-06,7.20971892206e-07,4.5295496804e-07,2.81001772282e-07,1.86883841403e-07,1.06521467206e-07,5.18049339764e-08};
double proton_dataerr_dndptptdy2pi_4050[]= { 0.158055549716,0.145019862079,0.126194890583,0.0589823193153,0.0530393700303,0.0480717125939,0.0626548447569,0.0895193503244,0.108055230156,0.139024409806,0.0528297953524,0.0514361492368,0.0509364641653,0.0498048868582,0.0434159527141,0.0405360720275,0.0339171916124,0.0303797313225,0.0245383993639,0.0182750946913,0.0145954728569,0.011932027975,0.00979886874222,0.00831294834041,0.00553006586193,0.0038247700737,0.00228479653204,0.00150283528671,0.000984236120486,0.000638801735297,0.000406619176653,0.000240321690427,0.000215760334271,0.000160713845355,8.80398334907e-05,4.43467658116e-05,1.91918124948e-05,1.10866502984e-05,8.09381826474e-06,4.51197190112e-06,2.1636265687e-06,8.851729832e-07,4.33068976729e-07,2.26172815986e-07,1.29165999945e-07,7.2300270928e-08,4.54729250924e-08,2.98178432313e-08,1.96215455098e-08,1.04363045316e-08,4.77551526837e-09};




int row_PT =70;
double PT70[]= { 0.25,0.75,1.25,1.75,2.25,2.75,3.25,3.75,4.25,4.75,5.25,5.75,6.25,6.75,7.25,7.75,8.25,8.75,9.25,9.75,10.25,10.75,11.25,
11.75,12.25,12.75,13.25,13.75,14.25,14.75,15.25,15.75,16.25,16.75,17.25,17.75,18.25,18.75,19.25,19.75,20.25,20.75,21.25,21.75,
22.25,22.75,23.25,23.75,24.25,24.75,25.25,25.75,26.25,26.75,27.25,27.75,28.25,28.75,29.25,29.75,30.25,30.75,31.25,31.75,32.25,
32.75,33.25,33.75,34.25,34.75};


double pion_all_multi[70]={0.0},kaon_all_multi[70]={0.0},proton_all_multi[70]={0.0};
double pion_data_multi[700]={0.0},kaon_data_multi[700]={0.0},proton_data_multi[700]={0.0};
double pion_dataerr_multi[700]={0.0},kaon_dataerr_multi[700]={0.0},proton_dataerr_multi[700]={0.0};
double k_milti=1.0;double pi_milti=100.0; double p_mulit=0.01;
for (int jj=0;jj<70;jj++){
	pion_all_multi[jj]=pion_hydro_coal_frag[jj]*pi_milti;
	kaon_all_multi[jj]=kaon_hydro_coal_frag[jj]*k_milti;
	proton_all_multi[jj]=proton_hydro_coal_frag[jj]*p_mulit;
}

for (int jj=0;jj<row_pion_4050;jj++){
	pion_data_multi[jj]=pion_data_dndptptdy2pi_4050[jj]*pi_milti;
	pion_dataerr_multi[jj]=pion_dataerr_dndptptdy2pi_4050[jj]*pi_milti;
}

for (int jj=0;jj<row_kaon_4050;jj++){
	kaon_data_multi[jj]=kaon_data_dndptptdy2pi_4050[jj]*k_milti;
	kaon_dataerr_multi[jj]=kaon_dataerr_dndptptdy2pi_4050[jj]*k_milti;
}

for (int jj=0;jj<row_proton_4050;jj++){
	proton_data_multi[jj]=proton_data_dndptptdy2pi_4050[jj]*p_mulit;
	proton_dataerr_multi[jj]=proton_dataerr_dndptptdy2pi_4050[jj]*p_mulit;
}



TGraphAsymmErrors *D1 = new TGraphAsymmErrors(row_pion_4050, pion_data_pt_4050, pion_data_multi,0, 0, pion_dataerr_multi,pion_dataerr_multi);
TGraphAsymmErrors *D2 = new TGraphAsymmErrors(row_kaon_4050, kaon_data_pt_4050, kaon_data_multi,0, 0, kaon_dataerr_multi,kaon_dataerr_multi);
TGraphAsymmErrors *D3 = new TGraphAsymmErrors(row_proton_4050, proton_data_pt_4050, proton_data_multi,0, 0, proton_dataerr_multi,proton_dataerr_multi);

TGraphAsymmErrors *C1 = new TGraphAsymmErrors(70,PT70,pion_all_multi);
TGraphAsymmErrors *C2 = new TGraphAsymmErrors(70,PT70,kaon_all_multi);
  TGraphAsymmErrors *C3 = new TGraphAsymmErrors(41,PT70,proton_all_multi);
  
  // ********************** coalescence **************************************


double pion_thth_multi[70]={0.0},kaon_thth_multi[70]={0.0},proton_thth_multi[70]={0.0};
double pion_thsh_multi[70]={0.0},kaon_thsh_multi[70]={0.0},proton_thsh_multi[70]={0.0};
double pion_shsh_multi[70]={0.0},kaon_shsh_multi[70]={0.0},proton_shsh_multi[70]={0.0};
double k_milti=1.0;
double p_mulit=0.01;
double pi_milti=100.0;
for (int jj=0;jj<70;jj++){
	pion_thsh_multi[jj]=dn_2piptdptdy_pion_coal[jj]*pi_milti;
	kaon_thsh_multi[jj]=dn_2piptdptdy_kaon_coal[jj]*k_milti;
	proton_thsh_multi[jj]=dn_2piptdptdy_proton_coal2[jj]*p_mulit;
}
for (int jj=0;jj<70;jj++){
        pion_thth_multi[jj]=dn_2piptdptdy_pion_hydro[jj]*pi_milti;
	kaon_thth_multi[jj]=dn_2piptdptdy_kaon_hydro[jj]*k_milti;

	proton_thth_multi[jj]=dn_2piptdptdy_proton_hydro[jj]*p_mulit;
}


for (int jj=0;jj<70;jj++){
        pion_shsh_multi[jj]=dn_2piptdptdy_pion_frag[jj]*pi_milti;
	kaon_shsh_multi[jj]=dn_2piptdptdy_kaon_frag[jj]*k_milti;

	proton_shsh_multi[jj]=dn_2piptdptdy_proton_frag[jj]*p_mulit;
}

TGraphAsymmErrors *Ch1 = new TGraphAsymmErrors(13,PT70,pion_thth_multi);
TGraphAsymmErrors *Ch2 = new TGraphAsymmErrors(12,PT70,kaon_thth_multi);
TGraphAsymmErrors *Ch3 = new TGraphAsymmErrors(13,PT70,proton_thth_multi);


TGraphAsymmErrors *Cc1 = new TGraphAsymmErrors(27,PT70,pion_thsh_multi);
TGraphAsymmErrors *Cc2 = new TGraphAsymmErrors(27,PT70,kaon_thsh_multi);
  TGraphAsymmErrors *Cc3 = new TGraphAsymmErrors(24,PT70,proton_thsh_multi);


TGraphAsymmErrors *Cf1 = new TGraphAsymmErrors(70,PT70,pion_shsh_multi);
TGraphAsymmErrors *Cf2 = new TGraphAsymmErrors(70,PT70,kaon_shsh_multi);
  TGraphAsymmErrors *Cf3 = new TGraphAsymmErrors(70,PT70,proton_shsh_multi);
  
  

	TH1 * h1 = c1->DrawFrame(0.000,6.00e-10,20.75,1800);
	h1->SetYTitle(texPtY); 
	h1->GetXaxis()->SetLabelFont(42);
	h1->GetXaxis()->SetTitleOffset(1);
	h1->GetXaxis()->SetLabelOffset(0.01);
	h1->GetXaxis()->SetLabelSize(0.07);
	h1->GetXaxis()->SetTitleSize(0.07);
	h1->GetXaxis()->SetTitleOffset(0.8005);
	h1->GetXaxis()->SetTitleFont(42);
	h1->GetXaxis()->CenterTitle();
	h1->GetXaxis()->SetNdivisions(5,5,0);

	h1->GetYaxis()->SetLabelFont(42);
	h1->GetYaxis()->SetLabelOffset(10.01);
	h1->GetYaxis()->SetLabelSize(0.06);
	h1->GetYaxis()->SetTitleSize(0.065);
	h1->GetYaxis()->SetTitleOffset(1.3);
	h1->GetYaxis()->SetTitleFont(22);
	h1->GetYaxis()->CenterTitle();
	h1->GetYaxis()->SetNdivisions(5,5,0);
	
     D1->SetMarkerStyle(24);
     D1->SetMarkerColor(1);
     D1->SetLineColor(1);
     D1->SetMarkerSize(1.0);
     D1->Draw("psame");

     D2->SetMarkerStyle(26);
     D2->SetMarkerColor(1);
     D2->SetLineColor(1);
     D2->SetMarkerSize(1.0);


     D3->SetMarkerStyle(25);
     D3->SetMarkerColor(1);
     D3->SetLineColor(1);
     D3->SetMarkerSize(1.0);

     C1->SetLineStyle(1);
     C1->SetLineWidth(2);
     C1->SetLineColor(2);
     C1->SetMarkerStyle(21);
     C1->SetMarkerColor(6);
     C1->SetMarkerSize(0.0);
     C1->Draw("Lpcsame");

     C2->SetLineStyle(1);
     C2->SetLineWidth(2);
     C2->SetLineColor(kGreen-2);
     C2->SetMarkerStyle(21);
     C2->SetMarkerColor(kGreen-2);
     C2->SetMarkerSize(0.0);
     C2->Draw("Lpcsame");

     C3->SetLineStyle(1);
     C3->SetLineWidth(2);
     C3->SetLineColor(4);
     C3->SetMarkerStyle(21);
     C3->SetMarkerColor(9);
     C3->SetMarkerSize(0.0);
     C3->Draw("Lpcsame");
     
     Ch1->SetLineStyle(7);
     Ch1->SetLineWidth(2);
     Ch1->SetLineColor(2);
     Ch1->SetMarkerStyle(21);
     Ch1->SetMarkerColor(6);
     Ch1->SetMarkerSize(0.0);
     Ch1->Draw("Lpcsame");

     Ch2->SetLineStyle(7);
     Ch2->SetLineWidth(2);
     Ch2->SetLineColor(kGreen-2);
     Ch2->SetMarkerStyle(21);
     Ch2->SetMarkerColor(kGreen-2);
     Ch2->SetMarkerSize(0.0);
     Ch2->Draw("Lpcsame");

     Ch3->SetLineStyle(7);
     Ch3->SetLineWidth(2);
     Ch3->SetLineColor(4);
     Ch3->SetMarkerStyle(21);
     Ch3->SetMarkerColor(9);
     Ch3->SetMarkerSize(0.0);
     Ch3->Draw("Lpcsame");

     Cc1->SetLineStyle(8);
     Cc1->SetLineWidth(2);
     Cc1->SetLineColor(2);
     Cc1->SetMarkerStyle(21);
     Cc1->SetMarkerColor(6);
     Cc1->SetMarkerSize(0.0);
     Cc1->Draw("Lpcsame");

     Cc2->SetLineStyle(8);
     Cc2->SetLineWidth(2);
     Cc2->SetLineColor(kGreen-2);
     Cc2->SetMarkerStyle(21);
     Cc2->SetMarkerColor(kGreen-2);
     Cc2->SetMarkerSize(0.0);
     Cc2->Draw("Lpcsame");

     Cc3->SetLineStyle(8);
     Cc3->SetLineWidth(2);
     Cc3->SetLineColor(4);
     Cc3->SetMarkerStyle(21);
     Cc3->SetMarkerColor(9);
     Cc3->SetMarkerSize(0.0);
     Cc3->Draw("Lpcsame");

     Cf1->SetLineStyle(3);
     Cf1->SetLineWidth(3);
     Cf1->SetLineColor(2);
     Cf1->SetMarkerStyle(21);
     Cf1->SetMarkerColor(6);
     Cf1->SetMarkerSize(0.0);
     Cf1->Draw("Lpcsame");

     Cf2->SetLineStyle(3);
     Cf2->SetLineWidth(3);
     Cf2->SetLineColor(kGreen-2);
     Cf2->SetMarkerStyle(21);
     Cf2->SetMarkerColor(kGreen-2);
     Cf2->SetMarkerSize(0.0);
     Cf2->Draw("Lpcsame");

     Cf3->SetLineStyle(3);
     Cf3->SetLineWidth(3);
     Cf3->SetLineColor(4);
     Cf3->SetMarkerStyle(21);
     Cf3->SetMarkerColor(9);
     Cf3->SetMarkerSize(0.0);
     Cf3->Draw("Lpcsame");
     
// legend
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(2);
     t->SetTextSize(0.070);
     t->SetTextAlign(12);
     t->DrawLatex(0.6,0.580,"#pi#times100");
     
     // legend
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kGreen-2);
     t->SetTextSize(0.070);
     t->SetTextAlign(12);
     t->DrawLatex(0.6,0.4,"K ");
// legend
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(1);
     t->SetTextSize(0.070);
     t->SetTextAlign(12);
     t->DrawLatex(0.7,0.66,"40-50%");
     t->DrawLatex(0.4,0.66,"|y|<0.5");
          // legend
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(4);
     t->SetTextSize(0.070);
     t->SetTextAlign(12);
     t->DrawLatex(0.6,0.22,"P#times0.01");
// legend
     t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.070);
     t->SetTextAlign(12);
     t->DrawLatex(0.15,0.150,"(b)");





legend=new TLegend(0.25,0.720,0.95,0.900);
legend->SetTextSize(0.055);
     legend->SetTextFont(62);;
legend->SetBorderSize(0.0);
legend->AddEntry(C1," TOTAL","l");
legend->AddEntry(Ch1," Hydro.","l");
legend->AddEntry(Cc1," Coal.","l");
legend->AddEntry(Cf1," Frag.","l");
legend-> Draw();

legend=new TLegend(0.7,0.72,0.99,0.90);
legend->SetTextSize(0.055);
legend->SetBorderSize(0);
legend->SetTextFont(62);
legend->AddEntry(D1," #pi#times100","p");
legend->AddEntry(D2," K","p");
legend->AddEntry(D3," P#times0.01","p");
legend-> Draw();

    t = new TLatex();
     t->SetNDC();
     t->SetTextFont(62);
     t->SetTextColor(kBlack);
     t->SetTextSize(0.06);
     t->SetTextAlign(12);
     t->DrawLatex(0.78,0.93,"ALICE");
          t->DrawLatex(0.43,0.93,"CoLBT");
     D2->Draw("psame");
     D3->Draw("psame");


// ********************** coalescence **************************************
     
}
///////////////////////////////////////////＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃＃３３


void SetStyle(Bool_t graypalette) {
	cout << "Setting style!" << endl;

	gStyle->Reset("Plain");
	gStyle->SetOptTitle(0);
	gStyle->SetOptStat(0);
	if(graypalette) gStyle->SetPalette(8,0);
	else gStyle->SetPalette(1);
	gStyle->SetCanvasColor(10);
	gStyle->SetCanvasBorderMode(0);
	gStyle->SetFrameLineWidth(1);
	gStyle->SetFrameFillColor(kWhite);
	gStyle->SetPadColor(10);
	gStyle->SetPadTickX(1);
	gStyle->SetPadTickY(1);
	gStyle->SetPadBottomMargin(0.15);
	gStyle->SetPadLeftMargin(0.15);
	gStyle->SetHistLineWidth(1);
	gStyle->SetHistLineColor(kRed);
	gStyle->SetFuncWidth(2);
	gStyle->SetFuncColor(kGreen);
	gStyle->SetLineWidth(2);
	gStyle->SetLabelSize(0.055,"xyz");
	gStyle->SetLabelOffset(0.01,"y");
	gStyle->SetLabelOffset(0.01,"x");
	gStyle->SetLabelColor(kBlack,"xyz");
	gStyle->SetTitleSize(0.06,"xyz");
	gStyle->SetTitleOffset(1.25,"y");
	gStyle->SetTitleOffset(1.2,"x");
	gStyle->SetTitleFillColor(kWhite);
	gStyle->SetTextSizePixels(26);
	gStyle->SetTextFont(42);
	//  gStyle->SetTickLength(0.04,"X");  gStyle->SetTickLength(0.04,"Y");

	gStyle->SetLegendBorderSize(0);
	gStyle->SetLegendFillColor(kWhite);
	//  gStyle->SetFillColor(kWhite);
	gStyle->SetLegendFont(42);
}


